Reticula: A temporal network and hypergraph analysis software package

In the last decade, temporal networks and static and temporal hypergraphs have enabled modelling connectivity and spreading processes in a wide array of real-world complex systems such as economic transactions, information spreading, brain activity and disease spreading. In this manuscript, we present the Reticula C++ library and Python package: A comprehensive suite of tools for working with real-world and synthetic static and temporal networks and hypergraphs. This includes various methods of creating synthetic networks and randomised null models based on real-world data, calculating reachability and simulating compartmental models on networks. The library is designed principally on an extensible, cache-friendly representation of networks, with an aim of easing multi-thread use in the high-performance computing environment.

==> correlation.py <==
import reticula as ret
import reticula.microcanonical_reference_models as mrrm

from concurrent.futures import ThreadPoolExecutor
from functools import partial

def out_cluster_mass_at_t0(network, vertex):
    return ret.out_cluster(
            temporal_network=network, temporal_adjacency=adj,
            vertex=vertex, time=0.0).mass()

n = 128
max_t = 256
state = ret.mersenne_twister()
ens = 100

self_exceiting_mean_masses = []
randomised_mean_masses = []
with ThreadPoolExecutor(max_workers=8) as e:
    for _ in range(ens):
        base_net = ret.random_gnp_graph[ret.int64](
                n=n, p=2/n, random_state=state)
        iet_dist = ret.hawkes_univariate_exponential[ret.double](
                mu=0.2, alpha=0.8, theta=0.5)
        g = ret.random_link_activation_temporal_network(
                base_net, max_t, iet_dist, state)
        adj = ret.temporal_adjacency.exponential[g.edge_type()](
                rate=1.0, seed=0)
        cluster_masses_g = list(e.map(
            partial(out_cluster_mass_at_t0, g),
            g.vertices()))
        self_exceiting_mean_masses.append(
                sum(cluster_masses_g)/len(cluster_masses_g))

        randomised = mrrm.timeline_shuffling(
                temporal_network=g, random_state=state,
                t_start=0, t_end=max_t)
        cluster_masses_rand = list(e.map(
            partial(out_cluster_mass_at_t0, randomised),
            randomised.vertices()))
        randomised_mean_masses.append(
                sum(cluster_masses_rand)/len(cluster_masses_rand))

print("mean mass with self-exciting inter-event times:",
        sum(self_exceiting_mean_masses)/len(self_exceiting_mean_masses))
print("mean mass after timeline shuffling randomisation:",
        sum(randomised_mean_masses)/len(self_exceiting_mean_masses))

==> isotropic-percolation.py <==
import numpy as np
import reticula as ret
import matplotlib.pyplot as plt

from concurrent.futures import ThreadPoolExecutor
from functools import partial

def lcc_size(n, p):
    state = ret.mersenne_twister()
    g = ret.random_gnp_graph[ret.int64](n, p, state)
    return len(ret.largest_connected_component(g))

n = 1000000
ps = np.linspace(0, 2./n)

with ThreadPoolExecutor(max_workers=8) as e:
    lccs = e.map(partial(lcc_size, n), ps)

plt.plot(ps, list(lccs))
plt.show()
